Tailored codes for small quantum memories

We demonstrate that small quantum memories, realized via quantum error correction in multi-qubit devices, can benefit substantially by choosing a quantum code that is tailored to the relevant error model of the system. For a biased noise model, with independent bit and phase flips occurring at different rates, we show that a single code greatly outperforms the well-studied Steane code across the full range of parameters of the noise model, including for unbiased noise. In fact, this tailored code performs almost optimally when compared with 10,000 randomly selected stabilizer codes of comparable experimental complexity. Tailored codes can even outperform the Steane code with realistic experimental noise, and without any increase in the experimental complexity, as we demonstrate by comparison in the observed error model in a recent 7-qubit trapped ion experiment.

==> anc/innsbruck_qpt_point_est.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Point Estimation from Process Tomography Data #"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Preamble ##"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We begin by setting Python 2/3 compatability options and configuring Jupyter Notebook to show plots."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from __future__ import division, print_function\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We then import NumPy and QuTiP to represent data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.io import loadmat, savemat\n",
    "import scipy.sparse\n",
    "import qutip as qt\n",
    "qt.settings.colorblind_safe = True"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We next import and configure plotting support."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as mtick\n",
    "from mpltools.special import hinton\n",
    "\n",
    "try: plt.style.use('ggplot')\n",
    "except: pass"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Since we'll be using convex optimization to find point estimates, we also need to import PICOS. We also import CVXOPT to make it easier to define constants as CVXOPT matrices."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import picos\n",
    "import cvxopt"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finally, we import some useful functions for functional programming and for working with iterators."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from toolz import compose, memoize\n",
    "from operator import mul\n",
    "from functools import partial, reduce\n",
    "from itertools import product, starmap"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Version Table ##"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Python: 3.5.2 |Anaconda custom (64-bit)| (default, Jul  2 2016, 17:53:06) \n",
      "[GCC 4.4.7 20120313 (Red Hat 4.4.7-1)]\n",
      "QuTiP: 4.0.0.dev0+9262cae\n",
      "PICOS: 1.1.3.dev\n",
      "CVXOPT: 1.1.8\n",
      "NumPy: 1.11.3\n",
      "SciPy: 0.18.1\n",
      "Matplotlib: 1.5.3\n",
      "Toolz: 0.8.2\n"
     ]
    }
   ],
   "source": [
    "import sys\n",
    "import scipy\n",
    "import toolz\n",
    "import matplotlib as mpl\n",
    "\n",
    "print(\"\\n\".join(map(\"{0[0]}: {0[1]}\".format, [\n",
    "    (\"Python\", sys.version),\n",
    "    ('QuTiP', qt.__version__),\n",
    "    ('PICOS', picos.__version__),\n",
    "    ('CVXOPT', '1.1.8'),\n",
    "    ('NumPy', np.__version__),\n",
    "    ('SciPy', scipy.__version__),\n",
    "    ('Matplotlib', mpl.__version__),\n",
    "    ('Toolz', toolz.__version__)\n",
    "])))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$$\n",
    "    % We also define new LaTeX commands...\n",
    "    \\newcommand{\\Tr}{\\operatorname{Tr}}\n",
    "    \\newcommand{\\TT}{\\mathrm{T}}\n",
    "    \\newcommand{\\id}{\\mathbb{1}}\n",
    "    \\newcommand{\\sket}[1]{|#1\\rangle\\!\\rangle}\n",
    "    \\newcommand{\\sbra}[1]{\\langle\\!\\langle#1|}\n",
    "    \\newcommand{\\defeq}{\\mathrel{:=}}\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Theory ##"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Adopting the column-stacking convention for the Choi-Jamiłokowski isomorphism, we have the useful identity that\n",
    "$$\\begin{aligned}\n",
    "    \\Tr(E \\Lambda[\\rho]) &= \\Tr\\left[(\\rho^{\\TT} \\otimes E) J(\\Lambda)\\right],\n",
    "\\end{aligned}$$\n",
    "where $J(\\Lambda) = (\\id \\otimes \\Lambda)[\\sket{\\id}\\sbra{\\id}]$ is the Choi operator for the channel $\\Lambda$, $E$ is a measurement effect, and $\\rho$ is a preparation. Using this, we can represent all process tomography experiments as state tomography with the *effective* measurement effects given by $E' = \\rho^{\\TT} \\otimes E$.\n",
    "\n",
    "*NB: this identity looks different in other conventions such as row-stacking.*\n",
    "\n",
    "In this Notebook, we will utilize this representation almost militantly to make it easier to represent process tomography in a convex optimization context."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Data Representation ##\n",
    "\n",
    "As per ``README.txt``, the raw data is formatted as:"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<table>\n",
    "    <tr>\n",
    "        <th>Prep./Meas. Operator Index</th>\n",
    "        <th>Population $DD$</th>\n",
    "        <th>Population $DS$</th>\n",
    "        <th>Population $SD$</th>\n",
    "        <th>Population $SS$</th>\n",
    "    </tr>\n",
    "</table>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "where $\\left|D\\right\\rangle = \\left|0\\right\\rangle$ and $\\left|S\\right\\rangle = \\left|1\\right\\rangle$.\n",
    "\n",
    "Here, the preparation and measurement index is an integer in ``range(144)`` describing the preparation from the input states $\\{S,+,-,D\\}\\times\\{S,+,-,D\\}$ and the measurement bases $\\{ZZ,YZ,XZ,\\dots,XX\\}$:"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<table>\n",
    "    <tr>\n",
    "        <th>Index</th>\n",
    "        <th>Preparation</th>\n",
    "        <th>Measurement Basis</th>\n",
    "    </tr>\n",
    "    \n",
    "    <tr>\n",
    "        <td>0</td>\n",
    "        <td>$\\left|SS\\right\\rangle$</td>\n",
    "        <td>$ZZ$</td>\n",
    "    </tr>\n",
    "    \n",
    "    <tr>\n",
    "        <td>1</td>\n",
    "        <td>$\\left|SS\\right\\rangle$</td>\n",
    "        <td>$YZ$</td>\n",
    "    </tr>\n",
    "    \n",
    "    <tr>\n",
    "        <td></td>\n",
    "        <td>$\\vdots$</td>\n",
    "        <td></td>\n",
    "    </tr>\n",
    "</table>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Following the above theory, we then have that each *row* (slice along its leftmost index) describes an *effective* (that is, includes the preparation) POVM $\\mathcal{E}'_i$ with effects labeled by the columns $E'_{i,j}$. We thus start by defining the basis for the *bare* measurement effects $E$, excluding state preparations. We do so in terms of labels, so that we can map those labels to indices later. This is not strictly necessary, but makes it much easier to debug."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "single_qubit_measurement_bases = {\n",
    "    'Z': [qt.basis(2, 1), qt.basis(2, 0)],\n",
    "    'Y': [qt.Qobj([[1], [-1j]]).unit(), qt.Qobj([[1], [1j]]).unit()],\n",
    "    'X': [qt.Qobj([[1], [-1]]).unit(), qt.Qobj([[1], [1]]).unit()]\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "measurement_bases = {\n",
    "    (P, Q): list(starmap(qt.tensor, product(P_basis, Q_basis)))\n",
    "    for (P, P_basis), (Q, Q_basis)\n",
    "    in product(single_qubit_measurement_bases.items(), repeat=2)\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, we define input states corresponding to the symbols ``{S, +, -, D}``."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "single_qubit_input_states = {\n",
    "    'S': qt.basis(2, 0),\n",
    "    '+': qt.Qobj([[1], [1]]).unit(),\n",
    "    '-': qt.Qobj([[1], [1j]]).unit(),\n",
    "    'D': qt.basis(2, 1)\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "input_states = {\n",
    "    (left, right): qt.tensor(psi_left, psi_right)\n",
    "    for (left, psi_left), (right, psi_right)\n",
    "    in product(single_qubit_input_states.items(), repeat=2)\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can now define which labels correspond to which indices by making lists of labels for each of the preparation and the measurement bases, then taking the Cartesian product to obtain the final mapping from labels to \"rows.\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{ZZ, ZY, ZX, YZ, YY, YX, XZ, XY, XX}\n"
     ]
    }
   ],
   "source": [
    "measurement_basis_labels = list(product('ZYX', repeat=2))\n",
    "print(\"{{{}}}\".format(\", \".join(map(\"\".join, measurement_basis_labels))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{SS, +S, -S, DS, S+, ++, -+, D+, S-, +-, --, D-, SD, +D, -D, DD}\n"
     ]
    }
   ],
   "source": [
    "preparation_labels = list(map(compose(tuple, reversed), product('S+-D', repeat=2)))\n",
    "print(\"{{{}}}\".format(\", \".join(map(\"\".join, preparation_labels))))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now compute the product over preparation and measurement labels."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "effective_povm_labels = [\n",
    "    (prep, meas_basis)\n",
    "    for prep, meas_basis\n",
    "    in product(\n",
    "        preparation_labels,\n",
    "        measurement_basis_labels\n",
    "    )\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "nest = partial(partial, map)\n",
    "map(compose(print, nest(\"\".join)), effective_povm_labels[:16]);"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We're almost there. We can now build a list of effective POVMs to identify the \"rows\". The final measurement effect table we can quickly obtain by identifying the \"column\" (rightmost) index as the index into each POVM. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "effective_povms = np.array([\n",
    "    [\n",
    "        qt.tensor(\n",
    "            qt.ket2dm(input_states[prep_label]).trans(),\n",
    "            qt.ket2dm(bare_effect)\n",
    "        ).data.todense()\n",
    "        for bare_effect in measurement_bases[meas_basis_label]\n",
    "    ]\n",
    "    for prep_label, meas_basis_label in effective_povm_labels\n",
    "])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Each entry in the table now specifies a term in the sum that is the objective function\n",
    "$$\n",
    "    \\hat{\\Lambda}_{\\text{sdp}} = \\arg\\,\\min \\left\\|\n",
    "        \\sum_{ij} \\operatorname{Tr}(M_{ij} J(\\Lambda)) - D_{ij}\n",
    "    \\right\\|^2_2.\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To find the matching $D$ array, we need to load the data. We'll start with the example of the ``0_ms.txt`` data, which represents process tomography in which the initial state is prepared, then immediately measured (that is, after $t = 0\\text{ ms}$ wait time)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "population_data = loadmat('innsbruck-data.mat')['0_ms.txt']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "As a quick check, let's plot a few \"rows\" of the data and compare to our labels, make sure that things make sense and match our conventions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "================================================\n",
      "ρ SS, E ZZ || DD 0.00, DS 0.00, SD 0.01, SS 0.99\n",
      "ρ SS, E ZY || DD 0.01, DS 0.01, SD 0.49, SS 0.49\n",
      "ρ SS, E ZX || DD 0.00, DS 0.00, SD 0.46, SS 0.54\n",
      "ρ SS, E YZ || DD 0.00, DS 0.59, SD 0.00, SS 0.41\n",
      "ρ SS, E YY || DD 0.28, DS 0.21, SD 0.25, SS 0.26\n",
      "ρ SS, E YX || DD 0.22, DS 0.26, SD 0.24, SS 0.28\n",
      "ρ SS, E XZ || DD 0.00, DS 0.45, SD 0.00, SS 0.55\n",
      "ρ SS, E XY || DD 0.21, DS 0.29, SD 0.22, SS 0.28\n",
      "ρ SS, E XX || DD 0.25, DS 0.25, SD 0.25, SS 0.25\n",
      "================================================\n",
      "ρ +S, E ZZ || DD 0.00, DS 0.47, SD 0.00, SS 0.53\n",
      "ρ +S, E ZY || DD 0.22, DS 0.31, SD 0.23, SS 0.24\n",
      "ρ +S, E ZX || DD 0.29, DS 0.27, SD 0.17, SS 0.27\n",
      "ρ +S, E YZ || DD 0.00, DS 0.47, SD 0.00, SS 0.53\n",
      "ρ +S, E YY || DD 0.27, DS 0.17, SD 0.33, SS 0.24\n",
      "ρ +S, E YX || DD 0.25, DS 0.24, SD 0.26, SS 0.25\n",
      "ρ +S, E XZ || DD 0.00, DS 0.02, SD 0.00, SS 0.98\n",
      "ρ +S, E XY || DD 0.01, DS 0.02, SD 0.50, SS 0.47\n",
      "ρ +S, E XX || DD 0.01, DS 0.04, SD 0.44, SS 0.51\n",
      "================================================\n",
      "ρ -S, E ZZ || DD 0.01, DS 0.54, SD 0.00, SS 0.45\n",
      "ρ -S, E ZY || DD 0.28, DS 0.33, SD 0.21, SS 0.18\n",
      "ρ -S, E ZX || DD 0.23, DS 0.31, SD 0.21, SS 0.25\n",
      "ρ -S, E YZ || DD 0.00, DS 0.01, SD 0.00, SS 0.99\n",
      "ρ -S, E YY || DD 0.00, DS 0.02, SD 0.50, SS 0.48\n",
      "ρ -S, E YX || DD 0.01, DS 0.01, SD 0.42, SS 0.55\n",
      "ρ -S, E XZ || DD 0.01, DS 0.59, SD 0.00, SS 0.41\n",
      "ρ -S, E XY || DD 0.31, DS 0.26, SD 0.23, SS 0.21\n",
      "ρ -S, E XX || DD 0.26, DS 0.37, SD 0.17, SS 0.20\n",
      "================================================\n",
      "ρ DS, E ZZ || DD 0.00, DS 0.99, SD 0.00, SS 0.01\n",
      "ρ DS, E ZY || DD 0.48, DS 0.49, SD 0.01, SS 0.02\n",
      "ρ DS, E ZX || DD 0.44, DS 0.55, SD 0.01, SS 0.00\n",
      "ρ DS, E YZ || DD 0.00, DS 0.59, SD 0.00, SS 0.41\n",
      "ρ DS, E YY || DD 0.23, DS 0.21, SD 0.27, SS 0.29\n",
      "ρ DS, E YX || DD 0.27, DS 0.27, SD 0.21, SS 0.25\n",
      "ρ DS, E XZ || DD 0.00, DS 0.59, SD 0.00, SS 0.41\n",
      "ρ DS, E XY || DD 0.25, DS 0.25, SD 0.21, SS 0.29\n",
      "ρ DS, E XX || DD 0.23, DS 0.33, SD 0.23, SS 0.20\n",
      "================================================\n"
     ]
    }
   ],
   "source": [
    "for idx, ((prep_label, meas_label), populations) in enumerate(list(zip(effective_povm_labels, population_data))[:4 * 9]):\n",
    "    if idx % 9 == 0:\n",
    "        print(\"=\" * 48)\n",
    "    print(\n",
    "        u\"ρ {}, E {} || DD {:.2f}, DS {:.2f}, SD {:.2f}, SS {:.2f}\".format(\n",
    "            \"\".join(prep_label),\n",
    "            \"\".join(meas_label),\n",
    "            *populations\n",
    "        )\n",
    "    )\n",
    "print(\"=\" * 48)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Convex Optimization ##"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "We can now use PICOS to define the tomography problem\n",
    "$$\\begin{aligned}\n",
    "    J(\\hat{\\Lambda}) = & \\operatorname{arg\\,min}_{J(\\Lambda)} \\| \\vec{\\Delta} \\|_2 \\\\\n",
    "                       & \\text{s. t. } J(\\Lambda) \\succ 0, \\\\ \n",
    "                       & \\hphantom{\\text{s. t. }} \\Tr_2(J(\\Lambda)) = \\id, \\\\\n",
    "                       & \\text{where } \\vec{\\Delta} \\defeq \\vec{F} - \\vec{D}, \\\\\n",
    "                       & \\hphantom{\\text{where }} F_{(i, j)} \\defeq \\Tr([\\rho_i^{\\TT} \\otimes E_j] J(\\Lambda)) \\\\ \n",
    "                       & \\hphantom{\\text{where }} D_{(i, j)} \\defeq \\text{datum in row } i \\text{ and column } j, \\\\\n",
    "                       & \\hphantom{\\text{where }} (i, j) \\defeq 144 i + j.\n",
    "\\end{aligned}$$\n",
    "As an annoying implementation detail, we represent this problem by introducing a slack variable $t$ and report the arg min of $t$ subject to $\\|\\vec{\\Delta}\\|_2 \\le t$. In any case, the solution to this problem is the least-squares solution to the process tomography problem, subject to the positive semidefinite and trace preserving constraints."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def solve_tomography_problem(population_data, norm=2, solve_options=None, quiet=False):\n",
    "    # Set a few options for the PICOS solver.\n",
    "    solve_options = {'maxit': 40} if solve_options is None else solve_options\n",
    "    if quiet:\n",
    "        solve_options['verbose'] = 0\n",
    "    \n",
    "    # Define the PICOS representation of the tomography problem above.\n",
    "    tomography_problem = picos.Problem()\n",
    "    \n",
    "    # Define the parameters.\n",
    "    data_matrix = cvxopt.matrix(population_data.astype('float64').flatten(order='C'))\n",
    "    \n",
    "    # Define the variables for the new problem.\n",
    "    J = tomography_problem.add_variable(\"J\", (16, 16), \"hermitian\")\n",
    "    model_matrix = tomography_problem.add_variable(\"F\", (np.prod(data_matrix.size), ), \"continuous\")\n",
    "    \n",
    "    # Define a bit of useful shorthand.\n",
    "    delta = data_matrix - model_matrix\n",
    "    \n",
    "    # Set the objective function, using a constraint on a new slack variable.\n",
    "    t = tomography_problem.add_variable('t', 1, 'continuous')\n",
    "    tomography_problem.add_constraint(\n",
    "        picos.norm(delta, norm) < t\n",
    "    )\n",
    "    tomography_problem.set_objective('min',\n",
    "        t\n",
    "    )\n",
    "    \n",
    "    # We then finish defining the problem by adding three constraints.\n",
    "    # First, we need the model matrix F to agree with J, since all of the\n",
    "    # objective functions are on F and not J directly.\n",
    "    tomography_problem.add_list_of_constraints([\n",
    "        (\n",
    "            picos.trace(cvxopt.matrix(effective_povms[idx_prepmeas, idx_basis_element]) * J)\n",
    "        ).real == model_matrix[idx_constraint]\n",
    "        # This indexing specification is *row-major* (C).\n",
    "        for idx_constraint, (idx_prepmeas, idx_basis_element) in enumerate(product(*map(range, population_data.shape)))\n",
    "    ])\n",
    "    # We can now constrain J itself to be PSD and TP.\n",
    "    tomography_problem.add_constraint(J >> 0.0)\n",
    "    tomography_problem.add_constraint(picos.partial_trace(J, k=1, dim=(4, 4)) == cvxopt.matrix(np.eye(4)))\n",
    "    \n",
    "    # Next, actually solve the problem.\n",
    "    tomography_problem.solve(**solve_options)\n",
    "    J_qobj = qt.Qobj(np.array(J.value), superrep='choi', dims=[[[2, 2], [2, 2]], [[2, 2], [2, 2]]])\n",
    "    \n",
    "    # [Optional] Print out diagnostics.\n",
    "    if not quiet:\n",
    "        print(\"\"\"\n",
    "Mean residual in Δ:\\t{:.2%}\n",
    "Purity of J(Λ) / D:\\t{:.2%}\n",
    "AGF F(Λ):\\t\\t{:.2%}\n",
    "Unitarity u(Λ):\\t{:.2%}\n",
    "            \"\"\".strip().format(\n",
    "                np.abs(delta.value).mean(),\n",
    "                (J_qobj.unit() ** 2).tr(),\n",
    "                qt.average_gate_fidelity(J_qobj),\n",
    "                qt.unitarity(J_qobj)\n",
    "            )\n",
    "        )\n",
    "    \n",
    "    # Unpack and return J.\n",
    "    return J_qobj"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Having now defined the tomography problem, we solve for $J$ using the ``0_ms.txt`` dataset and report the least-squares estimate (2-norm)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*** Making the problem real...  ***\n",
      "*** OK, solve the real problem and transform the solution as in the original problem...  ***\n",
      "*** Dualizing the problem...  ***\n",
      "--------------------------\n",
      "  cvxopt CONELP solver\n",
      "--------------------------\n",
      "     pcost       dcost       gap    pres   dres   k/t\n",
      " 0:  1.4856e-01  2.7229e-01  2e+02  6e+00  3e+00  1e+00\n",
      " 1: -1.6587e+00 -1.9050e+00  2e+01  4e+00  9e-01  2e-01\n",
      " 2: -1.0066e+00 -1.1751e+00  6e+00  2e+00  3e-01  9e-03\n",
      " 3: -7.1446e-01 -1.2100e+00  3e+00  4e+00  2e-01  5e-03\n",
      " 4: -5.6512e-01 -9.4638e-01  3e+00  3e+00  2e-01  4e-03\n",
      " 5: -1.2124e+00 -9.7295e-01  2e+00  5e+00  1e-01  3e-03\n",
      " 6: -9.2182e-01 -8.0256e-01  8e-01  5e+00  8e-02  1e-03\n",
      " 7: -7.3111e-01 -6.6900e-01  4e-01  2e+00  3e-02  4e-04\n",
      " 8: -7.3230e-01 -6.8893e-01  2e-01  2e+00  2e-02  3e-04\n",
      " 9: -7.2268e-01 -6.9257e-01  1e-01  2e+00  1e-02  2e-04\n",
      "10: -7.1377e-01 -6.9332e-01  6e-02  1e+00  6e-03  1e-04\n",
      "11: -7.0776e-01 -6.9435e-01  3e-02  1e+00  3e-03  7e-05\n",
      "12: -7.0989e-01 -6.9560e-01  3e-02  2e+00  3e-03  6e-05\n",
      "13: -7.0762e-01 -6.9431e-01  3e-02  2e+01  3e-03  6e-05\n",
      "14: -7.0432e-01 -6.9668e-01  2e-02  2e+01  2e-03  3e-05\n",
      "15: -7.0499e-01 -6.9983e-01  7e-03  1e+01  8e-04  1e-05\n",
      "16: -7.0447e-01 -7.0144e-01  4e-03  9e+00  5e-04  8e-06\n",
      "17: -7.0478e-01 -7.0285e-01  2e-03  7e+00  3e-04  4e-06\n",
      "18: -7.0493e-01 -7.0351e-01  2e-03  6e+00  2e-04  3e-06\n",
      "19: -7.0484e-01 -7.0373e-01  1e-03  5e+00  2e-04  2e-06\n",
      "20: -7.0449e-01 -7.0388e-01  9e-04  3e+00  1e-04  1e-06\n",
      "21: -7.0433e-01 -7.0390e-01  7e-04  3e+00  8e-05  1e-06\n",
      "22: -7.0417e-01 -7.0386e-01  5e-04  2e+00  6e-05  7e-07\n",
      "23: -7.0420e-01 -7.0389e-01  6e-04  3e+00  5e-05  7e-07\n",
      "24: -7.0420e-01 -7.0407e-01  9e-04  6e+00  5e-05  6e-07\n",
      "25: -7.0423e-01 -7.0415e-01  1e-03  8e+00  5e-05  6e-07\n",
      "26: -7.0462e-01 -7.0447e-01  1e-03  1e+01  5e-05  7e-07\n",
      "27: -7.0466e-01 -7.0460e-01  2e-03  2e+01  4e-05  7e-07\n",
      "28: -7.0489e-01 -7.0478e-01  2e-03  2e+01  4e-05  8e-07\n",
      "29: -7.0492e-01 -7.0492e-01  2e-03  3e+01  4e-05  9e-07\n",
      "30: -7.0511e-01 -7.0494e-01  1e-03  2e+01  2e-05  9e-07\n",
      "31: -7.0464e-01 -7.0485e-01  1e-03  6e+01  2e-05  8e-07\n",
      "32: -7.0442e-01 -7.0459e-01  9e-04  6e+01  2e-05  9e-07\n",
      "33: -7.0452e-01 -7.0468e-01  1e-03  1e+02  2e-05  9e-07\n",
      "34: -7.0516e-01 -7.0505e-01  1e-03  1e+02  2e-05  1e-06\n",
      "35: -7.0464e-01 -7.0485e-01  1e-03  2e+02  1e-05  8e-07\n",
      "36: -7.0426e-01 -7.0479e-01  1e-03  2e+02  1e-05  8e-07\n",
      "37: -7.0421e-01 -7.0476e-01  2e-03  3e+02  1e-05  8e-07\n",
      "38: -7.0424e-01 -7.0439e-01  5e-04  9e+01  4e-06  4e-07\n",
      "39: -7.0412e-01 -7.0427e-01  5e-04  1e+02  4e-06  4e-07\n",
      "40: -7.0396e-01 -7.0421e-01  8e-04  2e+02  4e-06  4e-07\n",
      "41: -7.0391e-01 -7.0417e-01  8e-04  2e+02  4e-06  4e-07\n",
      "42: -7.0471e-01 -7.0488e-01  2e-03  4e+02  4e-06  5e-07\n",
      "43: -7.0554e-01 -7.0526e-01  2e-03  6e+02  3e-06  8e-07\n",
      "44: -7.0513e-01 -7.0503e-01  5e-04  4e+02  1e-06  6e-07\n",
      "45: -7.0502e-01 -7.0493e-01  5e-04  5e+02  1e-06  6e-07\n",
      "46: -7.0508e-01 -7.0500e-01  7e-04  8e+02  1e-06  6e-07\n",
      "47: -7.0523e-01 -7.0518e-01  1e-03  9e+02  1e-06  7e-07\n",
      "48: -7.0492e-01 -7.0494e-01  3e-04  3e+02  5e-07  3e-07\n",
      "49: -7.0498e-01 -7.0498e-01  4e-04  3e+02  5e-07  4e-07\n",
      "50: -7.0503e-01 -7.0503e-01  6e-04  4e+02  5e-07  4e-07\n",
      "51: -7.0513e-01 -7.0508e-01  7e-04  2e+03  5e-07  4e-07\n",
      "52: -7.0511e-01 -7.0511e-01  8e-04  2e+03  5e-07  4e-07\n",
      "53: -7.0505e-01 -7.0513e-01  1e-03  2e+03  5e-07  4e-07\n",
      "54: -7.0470e-01 -7.0480e-01  1e-03  2e+03  4e-07  3e-07\n",
      "55: -7.0451e-01 -7.0477e-01  2e-03  3e+03  4e-07  3e-07\n",
      "56: -7.0429e-01 -7.0442e-01  1e-03  4e+03  3e-07  6e-07\n",
      "57: -7.0423e-01 -7.0442e-01  1e-03  4e+03  3e-07  6e-07\n",
      "58: -7.0488e-01 -7.0462e-01  1e-03  4e+03  2e-07  8e-07\n",
      "59: -7.0512e-01 -7.0484e-01  2e-03  6e+03  2e-07  9e-07\n",
      "60: -7.0507e-01 -7.0466e-01  6e-04  3e+03  1e-07  8e-07\n",
      "61: -7.0504e-01 -7.0464e-01  5e-04  2e+03  8e-08  6e-07\n",
      "62: -7.0472e-01 -7.0450e-01  3e-04  1e+03  4e-08  4e-07\n",
      "63: -7.0476e-01 -7.0454e-01  3e-04  1e+03  4e-08  4e-07\n",
      "64: -7.0472e-01 -7.0450e-01  4e-04  2e+03  4e-08  4e-07\n",
      "65: -7.0476e-01 -7.0453e-01  6e-04  3e+03  4e-08  4e-07\n",
      "66: -7.0476e-01 -7.0453e-01  8e-04  4e+03  5e-08  4e-07\n",
      "67: -7.0480e-01 -7.0464e-01  1e-03  5e+03  5e-08  4e-07\n",
      "68: -7.0500e-01 -7.0481e-01  1e-03  6e+03  4e-08  6e-07\n",
      "69: -7.0517e-01 -7.0489e-01  1e-03  2e+04  4e-08  7e-07\n",
      "70: -7.0522e-01 -7.0490e-01  2e-03  8e+04  4e-08  7e-07\n",
      "71: -7.0588e-01 -7.0529e-01  3e-03  1e+05  5e-08  1e-06\n",
      "72: -7.0633e-01 -7.0559e-01  5e-03  1e+05  5e-08  2e-06\n",
      "73: -7.0363e-01 -7.0527e-01  2e-03  9e+04  3e-08  2e-06\n",
      "74: -7.0418e-01 -7.0523e-01  2e-03  8e+04  3e-08  2e-06\n",
      "75: -7.0464e-01 -7.0520e-01  1e-03  5e+04  2e-08  1e-06\n",
      "76: -7.0497e-01 -7.0525e-01  2e-03  5e+04  2e-08  1e-06\n",
      "77: -7.0560e-01 -7.0546e-01  2e-03  6e+04  2e-08  2e-06\n",
      "78: -7.0550e-01 -7.0545e-01  3e-03  8e+04  2e-08  2e-06\n",
      "79: -7.0583e-01 -7.0548e-01  9e-04  3e+04  6e-09  9e-07\n",
      "80: -7.0574e-01 -7.0549e-01  1e-03  4e+04  6e-09  1e-06\n",
      "Terminated (maximum number of iterations reached).\n",
      "cvxopt status: unknown\n",
      "Mean residual in Δ:\t2.17%\n",
      "Purity of J(Λ) / D:\t89.98%\n",
      "AGF F(Λ):\t\t94.92%\n",
      "Unitarity u(Λ):\t89.30%\n"
     ]
    }
   ],
   "source": [
    "J_qobj = solve_tomography_problem(population_data, norm=2, solve_options=dict(maxit=80))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Solution Diagnostics ###"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Once we have a solution, we can look at its properties to check that it behaves as we expect."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We start by extracting the solution as a QuTiP superoperator in the Choi and super representations."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "S_qobj = qt.to_super(J_qobj)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  9.36723302e-01+0.j,   4.83177263e-03+0.j,  -1.01539019e-04+0.j,\n",
       "         1.28009670e-03+0.j])"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.linalg.eigvals(np.diag(qt.to_chi(S_qobj).unit().data.todense()).reshape((4, 4)).copy())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWYAAAFkCAYAAAAT7pEdAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n6NvQxlmgAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7ff3019fb240>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt_data = np.diag(qt.to_chi(S_qobj).unit().data.todense()).reshape((4, 4)).copy()\n",
    "plt_data[0, 0] = 0\n",
    "hinton(plt_data)\n",
    "plt.xticks(np.arange(4), map(r\"${}_2$\".format, \"IXYZ\"))\n",
    "plt.yticks(np.arange(4), map(r\"${}_1$\".format, \"IXYZ\"))\n",
    "plt.gca().xaxis.tick_top()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/cgranade/anaconda3/lib/python3.5/site-packages/matplotlib/patches.py:643: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  self._height = float(height)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x7ff3017823c8>"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhwAAAF7CAYAAACZ51IDAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nI/4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7ff301942b38>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.bar(0.1 + np.arange(15), np.diag(qt.to_chi(S_qobj).unit().data.todense())[1:])\n",
    "plt.xticks(0.5 + np.arange(15), list(map(\"\".join, product('IXYZ', repeat=2)))[1:])\n",
    "plt.xlim(0, 15)\n",
    "plt.gca().yaxis.set_major_formatter(mtick.StrMethodFormatter(\"{x:0.2%}\"))\n",
    "plt.title(r\"$\\mathrm{diag}(\\chi)$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAoMAAAK2CAYAAAA12ZaQAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAIDFCIMAAAAWIwwCAABYjDAIAABgsf8BiutuSlHc1m4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7ff301a2b0b8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(7,) * 2)\n",
    "# We manually plot the superoperator as a Hinton diagram\n",
    "# so that we can customize its appearance better.\n",
    "hinton(qt.superop_reps._super_to_superpauli(S_qobj).full())\n",
    "plt.gca().xaxis.grid(True, color=u'#a0a0a0')\n",
    "plt.gca().yaxis.grid(True, color=u'#a0a0a0')\n",
    "plt.gca().xaxis.tick_top()\n",
    "plt.xticks(np.arange(16), list(map(\"\".join, product(u'IXYZ', repeat=2))), rotation='vertical');\n",
    "plt.yticks(np.arange(16), list(map(\"\".join, product(u'IXYZ', repeat=2))));\n",
    "plt.title(r\"$S(\\hat{\\Lambda})$\", y=1.08, fontdict=dict(fontsize=17))\n",
    "plt.gca().set_aspect('equal')\n",
    "plt.tight_layout()\n",
    "plt.savefig('../fig/qpt-point-est-superpauli.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA9IAAAHpCAYAAABusQSZAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAsYJAGAAAAAMACBmkAAAAAACz4H0bhb5aEw8uwAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7ff2fe004ef0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, (left, right) = plt.subplots(nrows=1, ncols=2, figsize=(12, 6))\n",
    "plt.sca(left)\n",
    "hinton(qt.to_chi(J_qobj).data.real.toarray(), max_value=4)\n",
    "plt.title('Re(J)')\n",
    "plt.sca(right)\n",
    "plt.title('Im(J)')\n",
    "hinton(qt.to_chi(J_qobj).data.imag.toarray(), max_value=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA9IAAAHpCAYAAABusQSZAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7ff2fe004a58>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, (left, right) = plt.subplots(nrows=1, ncols=2, figsize=(12, 6))\n",
    "plt.sca(left)\n",
    "hinton(J_qobj.data.real.toarray(), max_value=1)\n",
    "plt.title('Re(J)')\n",
    "plt.sca(right)\n",
    "plt.title('Im(J)')\n",
    "hinton(J_qobj.data.imag.toarray(), max_value=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "Quantum object: dims = [[2, 2], [2, 2]], shape = [4, 4], type = oper, isherm = True\\begin{equation*}\\left(\\begin{array}{*{11}c}0.957 & (0.031+0.004j) & (0.028-0.003j) & (-0.020+0.005j)\\\\(0.031-0.004j) & 0.021 & (-0.004-0.003j) & (-0.001+0.004j)\\\\(0.028+0.003j) & (-0.004+0.003j) & 0.020 & (0.001+3.267\\times10^{-04}j)\\\\(-0.020-0.005j) & (-0.001-0.004j) & (0.001-3.267\\times10^{-04}j) & 0.002\\\\\\end{array}\\right)\\end{equation*}"
      ],
      "text/plain": [
       "Quantum object: dims = [[2, 2], [2, 2]], shape = [4, 4], type = oper, isherm = True\n",
       "Qobj data =\n",
       "[[ 0.95704822+0.j          0.03092180+0.00428494j  0.02762981-0.00271654j\n",
       "  -0.01974209+0.00508866j]\n",
       " [ 0.03092180-0.00428494j  0.02106319+0.j         -0.00449976-0.00312609j\n",
       "  -0.00137909+0.00394467j]\n",
       " [ 0.02762981+0.00271654j -0.00449976+0.00312609j  0.02019449+0.j\n",
       "   0.00103504+0.00032672j]\n",
       " [-0.01974209-0.00508866j -0.00137909-0.00394467j  0.00103504-0.00032672j\n",
       "   0.00169410+0.j        ]]"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "S_qobj(qt.ket2dm(qt.tensor(qt.basis(2, 0), qt.basis(2, 0))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "J_state = qt.Qobj(J_qobj, dims=[[2] * 4] * 2).unit()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "Quantum object: dims = [[2, 2], [2, 2]], shape = [4, 4], type = oper, isherm = True\\begin{equation*}\\left(\\begin{array}{*{11}c}0.250 & 0.0 & 0.0 & 0.0\\\\0.0 & 0.250 & 0.0 & 0.0\\\\0.0 & 0.0 & 0.250 & 0.0\\\\0.0 & 0.0 & 0.0 & 0.250\\\\\\end{array}\\right)\\end{equation*}"
      ],
      "text/plain": [
       "Quantum object: dims = [[2, 2], [2, 2]], shape = [4, 4], type = oper, isherm = True\n",
       "Qobj data =\n",
       "[[ 0.25  0.    0.    0.  ]\n",
       " [ 0.    0.25  0.    0.  ]\n",
       " [ 0.    0.    0.25  0.  ]\n",
       " [ 0.    0.    0.    0.25]]"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "J_state.ptrace((0, 1)) # TP"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "Quantum object: dims = [[2, 2], [2, 2]], shape = [4, 4], type = oper, isherm = True\\begin{equation*}\\left(\\begin{array}{*{11}c}0.247 & (-9.463\\times10^{-04}+0.005j) & (-0.003+0.006j) & (-0.004-0.001j)\\\\(-9.463\\times10^{-04}-0.005j) & 0.254 & (-0.003-0.002j) & (5.555\\times10^{-04}+0.007j)\\\\(-0.003-0.006j) & (-0.003+0.002j) & 0.253 & (-0.005+0.003j)\\\\(-0.004+0.001j) & (5.555\\times10^{-04}-0.007j) & (-0.005-0.003j) & 0.246\\\\\\end{array}\\right)\\end{equation*}"
      ],
      "text/plain": [
       "Quantum object: dims = [[2, 2], [2, 2]], shape = [4, 4], type = oper, isherm = True\n",
       "Qobj data =\n",
       "[[ 0.24690653+0.j         -0.00094631+0.00496579j -0.00263013+0.00560868j\n",
       "  -0.00354096-0.00129557j]\n",
       " [-0.00094631-0.00496579j  0.25421697+0.j         -0.00336927-0.00212237j\n",
       "   0.00055547+0.0070642j ]\n",
       " [-0.00263013-0.00560868j -0.00336927+0.00212237j  0.25292644+0.j\n",
       "  -0.00542987+0.00281036j]\n",
       " [-0.00354096+0.00129557j  0.00055547-0.0070642j  -0.00542987-0.00281036j\n",
       "   0.24595006+0.j        ]]"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "J_state.ptrace((2, 3)) # Unital"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "## Extracting a 7-Qubit Error Model ##"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We finish by using the tomographic estimate above to compute an example of a seven-qubit error model. In doing so, we first extract the Pauli channel portion of the estimated channel $\\hat{\\Lambda}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "diag_chi = np.diag(qt.to_chi(J_qobj).data.toarray()).real.copy()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "As a quick check, we compare the ⋄-norm of the Pauli-twirled and original channels."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "Quantum object: dims = [[[2, 2], [2, 2]], [[2, 2], [2, 2]]], shape = [16, 16], type = super, isherm = True, superrep = chi\\begin{equation*}\\left(\\begin{array}{*{11}c}14.984 & 0.0 & 0.0 & 0.0 & 0.0 & \\cdots & 0.0 & 0.0 & 0.0 & 0.0 & 0.0\\\\0.0 & 0.117 & 0.0 & 0.0 & 0.0 & \\cdots & 0.0 & 0.0 & 0.0 & 0.0 & 0.0\\\\0.0 & 0.0 & 0.102 & 0.0 & 0.0 & \\cdots & 0.0 & 0.0 & 0.0 & 0.0 & 0.0\\\\0.0 & 0.0 & 0.0 & 0.222 & 0.0 & \\cdots & 0.0 & 0.0 & 0.0 & 0.0 & 0.0\\\\0.0 & 0.0 & 0.0 & 0.0 & 0.076 & \\cdots & 0.0 & 0.0 & 0.0 & 0.0 & 0.0\\\\\\vdots & \\vdots & \\vdots & \\vdots & \\vdots & \\ddots & \\vdots & \\vdots & \\vdots & \\vdots & \\vdots\\\\0.0 & 0.0 & 0.0 & 0.0 & 0.0 & \\cdots & 0.024 & 0.0 & 0.0 & 0.0 & 0.0\\\\0.0 & 0.0 & 0.0 & 0.0 & 0.0 & \\cdots & 0.0 & 0.171 & 0.0 & 0.0 & 0.0\\\\0.0 & 0.0 & 0.0 & 0.0 & 0.0 & \\cdots & 0.0 & 0.0 & 0.009 & 0.0 & 0.0\\\\0.0 & 0.0 & 0.0 & 0.0 & 0.0 & \\cdots & 0.0 & 0.0 & 0.0 & 0.023 & 0.0\\\\0.0 & 0.0 & 0.0 & 0.0 & 0.0 & \\cdots & 0.0 & 0.0 & 0.0 & 0.0 & 0.067\\\\\\end{array}\\right)\\end{equation*}"
      ],
      "text/plain": [
       "Quantum object: dims = [[[2, 2], [2, 2]], [[2, 2], [2, 2]]], shape = [16, 16], type = super, isherm = True, superrep = chi\n",
       "Qobj data =\n",
       "[[  1.49835978e+01   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00]\n",
       " [  0.00000000e+00   1.17141170e-01   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00]\n",
       " [  0.00000000e+00   0.00000000e+00   1.02042919e-01   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00]\n",
       " [  0.00000000e+00   0.00000000e+00   0.00000000e+00   2.21992263e-01\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00]\n",
       " [  0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    7.56776206e-02   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00]\n",
       " [  0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   1.79937596e-02   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00]\n",
       " [  0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   1.96810994e-02   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00]\n",
       " [  0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   1.65759949e-02\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00]\n",
       " [  0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    1.22563070e-01   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00]\n",
       " [  0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   1.35168937e-02   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00]\n",
       " [  0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   1.48744676e-02   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00]\n",
       " [  0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   2.42799955e-02\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00]\n",
       " [  0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    1.70642735e-01   0.00000000e+00   0.00000000e+00   0.00000000e+00]\n",
       " [  0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   8.71386828e-03   0.00000000e+00   0.00000000e+00]\n",
       " [  0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   2.34342087e-02   0.00000000e+00]\n",
       " [  0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   0.00000000e+00\n",
       "    0.00000000e+00   0.00000000e+00   0.00000000e+00   6.72721045e-02]]"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "chi_twirled = qt.Qobj(np.diag(qt.to_chi(J_qobj).diag()), superrep='chi', dims=J_qobj.dims)\n",
    "chi_twirled"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "That this difference is significant indicates that the Pauli-twirled approximation omits the effects of coherent errors such as indicated by the off-diagonal elements of the superoperator and $\\chi$ representations of $\\hat{\\Lambda}$. We could in principle address this by more sophisticated approximations such as honest approximation, but we are mainly interested here in demonstrating our approach on a plausible channel. Thus, we will continue to use the Pauli-twirled approximation."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In any case, we compute the product of two Pauli channels by multiplying the diagonal entries of their respective superoperator representations. We thus need an efficient way of converting large channels ($4^7 \\times 4^7 = 2^{28} \\approx 17 \\text{ GB}$) between superoperator and $\\chi$-operator representations using only their diagonal entries ($4^7 = 2^{14} \\approx 1 \\text{MB}$). We note that, assuming that $S_{\\alpha,\\beta} = s_\\alpha \\delta_{\\alpha,\\beta}$ and $\\chi_{\\mu,\\nu} = c_{\\mu} \\delta_{\\mu,\\nu}$ for vectors $\\vec{s}$ and $\\vec{c}$, we can convert between these vectors as\n",
    "$$\\begin{aligned}\n",
    "    s_{\\alpha} & = \\sum_\\mu C_{\\alpha,\\mu} c_{\\mu} \\\\\n",
    "    \\text{where } C_{\\alpha,\\mu} & \\defeq \\begin{cases}\n",
    "        1 / 4^n & [\\sigma_\\alpha, \\sigma_\\mu] = 0 \\\\\n",
    "        -1 / 4^n & \\{\\sigma_\\alpha, \\sigma_\\mu\\} = 0\n",
    "    \\end{cases},\n",
    "\\end{aligned}$$\n",
    "and where $n$ is the number of qubits on which $\\Lambda$ acts. We compute this commutator matrix $C$ by using binary symplectic form. Though we could use QuaEC or similar to do so, we choose to implement binary symplectic form directly here so as to minimize dependencies.\n",
    "\n",
    "We start by defining the Pauli group in binary symplectic form."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def pauli_bsv(nq):\n",
    "    I, X, Y, Z = [\n",
    "        (0, 0),\n",
    "        (1, 0),\n",
    "        (1, 1),\n",
    "        (0, 1)\n",
    "    ]\n",
    "    \n",
    "    arr = np.empty((4 ** nq, ), dtype=[('x', bool, (nq, )), ('z', bool, (nq, ))])\n",
    "    \n",
    "    for idx_pauli, (xs, zs) in enumerate(list(starmap(zip, product([I, X, Y, Z], repeat=nq)))):\n",
    "        arr[idx_pauli] = (xs, zs)\n",
    "       \n",
    "    return arr"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For example, in the binary symplectic representation, the Pauli group on two qubits consists of 16 pairs of bit strings, with each pair describing the $X$ and $Z$ factors of a Pauli operator."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "II: ( [False False] | [False False] )\n",
      "IX: ( [False  True] | [False False] )\n",
      "IY: ( [False  True] | [False  True] )\n",
      "IZ: ( [False False] | [False  True] )\n",
      "XI: ( [ True False] | [False False] )\n",
      "XX: ( [ True  True] | [False False] )\n",
      "XY: ( [ True  True] | [False  True] )\n",
      "XZ: ( [ True False] | [False  True] )\n",
      "YI: ( [ True False] | [ True False] )\n",
      "YX: ( [ True  True] | [ True False] )\n",
      "YY: ( [ True  True] | [ True  True] )\n",
      "YZ: ( [ True False] | [ True  True] )\n",
      "ZI: ( [False False] | [ True False] )\n",
      "ZX: ( [False  True] | [ True False] )\n",
      "ZY: ( [False  True] | [ True  True] )\n",
      "ZZ: ( [False False] | [ True  True] )\n"
     ]
    }
   ],
   "source": [
    "for label, binary_symplectic_form in zip(map(\"\".join, product('IXYZ', repeat=2)), pauli_bsv(2)):\n",
    "    print(\"{0}: ( {1[x]} | {1[z]} )\".format(label, binary_symplectic_form))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This representation makes it easy to compute commutators by using the binary symplectic inner product $\\vec{p} \\odot \\vec{q} = \\vec{p}_x \\cdot \\vec{q}_z + \\vec{p}_z \\cdot \\vec{q}_x$, where all arithmetic is carried out modulo 2. In NumPy, we implement $\\vec{p}_x \\cdot \\vec{q}_z$  as reducing ``logical_xor`` over ``logical_and``, since XOR and AND correspond to addition and multiplication modulo 2."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def bs_inner_product(p, q):        \n",
    "    return np.logical_xor(\n",
    "        np.logical_xor.reduce(np.logical_and(p['x'], q['z']), axis=-1),\n",
    "        np.logical_xor.reduce(np.logical_and(p['z'], q['x']), axis=-1)\n",
    "    )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Using broadcasting, we can now efficiently compute the commutator matrix defined above."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "@memoize\n",
    "def commutator_matrix(nq, chi_to_S=True):\n",
    "    dim = 2 ** nq \n",
    "    paulis = pauli_bsv(nq)\n",
    "    \n",
    "    C = (-1) ** bs_inner_product(\n",
    "        paulis[:, None],\n",
    "        paulis[None, :]\n",
    "    )\n",
    "    \n",
    "    return C / dim ** 2 if chi_to_S else C"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Critically, the commutator matrix is self-inverse up to normalization factors corresponding to the different conventions used in the superoperator and $\\chi$-operator representations."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 1.,  0.,  0.,  0.],\n",
       "       [ 0.,  1.,  0.,  0.],\n",
       "       [ 0.,  0.,  1.,  0.],\n",
       "       [ 0.,  0.,  0.,  1.]])"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.dot(commutator_matrix(1, True), commutator_matrix(1, False))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, we use some tensor reshaping tricks to expand the diagonal of a superoperator to the diagonal of a larger superoperator. This will let us represent $\\Lambda$ acting on a specific pair of qubits with the other qubits left unaffected."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def expand_pauli_channel(diag_S, nq, *indices):\n",
    "    diag_S = diag_S.reshape(tuple([\n",
    "        4 if idx_qubit in indices else 1\n",
    "        for idx_qubit in range(nq)\n",
    "    ]))\n",
    "    \n",
    "    new_array = np.zeros((4,) * nq)\n",
    "    new_array[...] = diag_S\n",
    "    \n",
    "    return new_array.flatten()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finally, we expand $\\Lambda$ over adjacent pairs of qubits and multiply them together to obtain our final seven-qubit channel."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def product_channel(diag_chi, nq):\n",
    "    diag_S = np.dot(commutator_matrix(2, True), diag_chi)\n",
    "    \n",
    "    return np.dot(commutator_matrix(nq, False), reduce(mul,\n",
    "        [\n",
    "            expand_pauli_channel(diag_S, nq, idx_qubit, idx_qubit + 1)\n",
    "            for idx_qubit in range(nq - 1)\n",
    "        ]\n",
    "    ))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def convex_channel(diag_chi, nq):\n",
    "    diag_S = np.dot(commutator_matrix(2, True), diag_chi)\n",
    "    \n",
    "    return np.dot(commutator_matrix(nq, False), np.mean(\n",
    "        [\n",
    "            expand_pauli_channel(diag_S, nq, idx_qubit, idx_qubit + 1)\n",
    "            for idx_qubit in range(nq - 1)\n",
    "        ],\n",
    "        axis=0\n",
    "    ))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def convex_product_channel(diag_chi, nq):\n",
    "    diag_S = np.dot(commutator_matrix(2, True), diag_chi)\n",
    "    assert (nq % 2 == 1), \"Expected odd # of qubits, got even.\"\n",
    "    \n",
    "    return np.dot(commutator_matrix(nq, False), np.mean(\n",
    "        [\n",
    "            reduce(mul, [\n",
    "                expand_pauli_channel(diag_S, nq, idx_qubit, idx_qubit + 1)\n",
    "                for idx_qubit in range(offset, nq - 1, 2)\n",
    "            ])\n",
    "            for offset in range(2)\n",
    "        ],\n",
    "        axis=0\n",
    "    ))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We normalize the diagonal of the resulting $\\chi$ operator to obtain the probabilities for each Pauli operator in our combined channel."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def unit(arr):\n",
    "    arr /= arr.sum()\n",
    "    return arr"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Error Models for Other Tomography Data Sets ##"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We conclude the notebook by repeating the above analysis for each different data set, saving the resulting Pauli channel probability tables into a MATLAB-formatted file. We choose to format as a MAT-file, as this is the simplest structured data format understood by both MATLAB and Python."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# Optionally load progress reporting using\n",
    "# pyprind (Python Progress Indicator).\n",
    "try:\n",
    "    from pyprind import prog_bar\n",
    "except:\n",
    "    prog_bar = lambda iterator, **options: iterator"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[('a', 1), ('b', 2), ('c', 3)]"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sorted({'a': 1, 'b': 2, 'c': 3}.items(), key=lambda item: item[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "0%        100%\n",
      "[            ]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Mean residual in Δ:\t2.17%\n",
      "Purity of J(Λ) / D:\t89.98%\n",
      "AGF F(Λ):\t\t94.92%\n",
      "Unitarity u(Λ):\t89.30%\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[##          ] | ETA: 00:08:53"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Mean residual in Δ:\t3.39%\n",
      "Purity of J(Λ) / D:\t27.15%\n",
      "AGF F(Λ):\t\t46.83%\n",
      "Unitarity u(Λ):\t22.17%\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[###         ] | ETA: 00:08:00"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Mean residual in Δ:\t3.74%\n",
      "Purity of J(Λ) / D:\t59.67%\n",
      "AGF F(Λ):\t\t75.89%\n",
      "Unitarity u(Λ):\t56.74%\n",
      "Mean residual in Δ:\t3.14%\n",
      "Purity of J(Λ) / D:\t28.57%\n",
      "AGF F(Λ):\t\t46.03%\n",
      "Unitarity u(Λ):\t23.61%\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[#####       ] | ETA: 00:06:12"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Mean residual in Δ:\t6.08%\n",
      "Purity of J(Λ) / D:\t39.19%\n",
      "AGF F(Λ):\t\t42.59%\n",
      "Unitarity u(Λ):\t34.81%\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[######      ] | ETA: 00:05:19"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Mean residual in Δ:\t4.87%\n",
      "Purity of J(Λ) / D:\t29.97%\n",
      "AGF F(Λ):\t\t43.81%\n",
      "Unitarity u(Λ):\t25.21%\n",
      "Mean residual in Δ:\t5.88%\n",
      "Purity of J(Λ) / D:\t30.25%\n",
      "AGF F(Λ):\t\t47.96%\n",
      "Unitarity u(Λ):\t25.54%\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[########    ] | ETA: 00:03:32"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Mean residual in Δ:\t4.90%\n",
      "Purity of J(Λ) / D:\t29.61%\n",
      "AGF F(Λ):\t\t45.63%\n",
      "Unitarity u(Λ):\t24.85%\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[############] | ETA: 00:02:39 | ETA: 00:00:43 | ETA: 00:00:00 | ETA: 00:00:00"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Mean residual in Δ:\t3.78%\n",
      "Purity of J(Λ) / D:\t29.06%\n",
      "AGF F(Λ):\t\t45.27%\n",
      "Unitarity u(Λ):\t24.20%\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "Total time elapsed: 00:07:58\n"
     ]
    }
   ],
   "source": [
    "all_tomographic_estimates = {\n",
    "    data_set_name:\n",
    "\n",
    "    solve_tomography_problem(\n",
    "        population_data, norm=2, solve_options=dict(maxit=200, verbose=0), quiet=False\n",
    "    )\n",
    "    \n",
    "    # Loop over all available data sets.\n",
    "    for data_set_name, population_data\n",
    "    # We optionally use a progress bar to monitor\n",
    "    # how far through the iterator over data we\n",
    "    # are.\n",
    "    in prog_bar(\n",
    "        list(sorted(\n",
    "            loadmat('innsbruck-data.mat').items(),\n",
    "            key=lambda item: item[0]\n",
    "        )),\n",
    "        monitor=True\n",
    "    )\n",
    "    if not data_set_name.startswith('__')\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "0%     100%\n",
      "[#########] | ETA: 00:00:58 | ETA: 00:00:36 | ETA: 00:00:24 | ETA: 00:00:17 | ETA: 00:00:11 | ETA: 00:00:06 | ETA: 00:00:03 | ETA: 00:00:00 | ETA: 00:00:00\n",
      "Total time elapsed: 00:00:27\n"
     ]
    }
   ],
   "source": [
    "all_pauli_tables = dict(\n",
    "    pauli_labels=list(map(\"\".join, product('IXYZ', repeat=7))),\n",
    "    **{\n",
    "        # Assign the table of Pauli channel probabilities to a key\n",
    "        # with the same name as the original data, but transformed to\n",
    "        # a valid MATLAB field name.\n",
    "        \"pauli_table_{}_{}\".format(\n",
    "            data_set_name.replace(\".txt\", \"\"),\n",
    "            extrapolation_fn.__name__\n",
    "         ):\n",
    "\n",
    "        # Expand χ as a pairwise channel acting on seven qubits.\n",
    "        unit(extrapolation_fn(\n",
    "            # J → χ.\n",
    "            np.diag(qt.to_chi(\n",
    "                J_est\n",
    "            ).data.toarray()).real.copy(),\n",
    "        7)) \n",
    "\n",
    "        # Loop over all available tomographic estimates.\n",
    "        for data_set_name, J_est\n",
    "        in prog_bar(\n",
    "            list(sorted(\n",
    "                all_tomographic_estimates.items(),\n",
    "                key=lambda item: item[0]\n",
    "            )),\n",
    "            monitor=True\n",
    "        )\n",
    "        \n",
    "        for extrapolation_fn in [\n",
    "            convex_channel,\n",
    "            product_channel,\n",
    "            convex_product_channel\n",
    "        ]\n",
    "    }\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The line above gives us a dictionary with one field for each tomography data set and channel extrapolation method, plus one more field for the Pauli labels."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "pauli_labels, pauli_table_0_ms_convex_channel, pauli_table_0_ms_convex_product_channel, pauli_table_0_ms_product_channel, pauli_table_100_ms_convex_channel, pauli_table_100_ms_convex_product_channel, pauli_table_100_ms_product_channel, pauli_table_10_ms_convex_channel, pauli_table_10_ms_convex_product_channel, pauli_table_10_ms_product_channel, pauli_table_120_ms_convex_channel, pauli_table_120_ms_convex_product_channel, pauli_table_120_ms_product_channel, pauli_table_20_ms_convex_channel, pauli_table_20_ms_convex_product_channel, pauli_table_20_ms_product_channel, pauli_table_30_ms_convex_channel, pauli_table_30_ms_convex_product_channel, pauli_table_30_ms_product_channel, pauli_table_40_ms_convex_channel, pauli_table_40_ms_convex_product_channel, pauli_table_40_ms_product_channel, pauli_table_60_ms_convex_channel, pauli_table_60_ms_convex_product_channel, pauli_table_60_ms_product_channel, pauli_table_80_ms_convex_channel, pauli_table_80_ms_convex_product_channel, pauli_table_80_ms_product_channel\n"
     ]
    }
   ],
   "source": [
    "print(\", \".join(sorted(all_pauli_tables.keys())))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finally, we can export the 7-qubit channels extracted from each tomographic estimate to MATLAB using SciPy's ``savemat`` function."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "savemat(\n",
    "    'all_pauli_tables.mat',\n",
    "    all_pauli_tables,\n",
    "    \n",
    "    # Recall that MAT-files do ★not★ support rank-1\n",
    "    # tensors (\"vectors\"). Thus, we need to tell SciPy\n",
    "    # to promote \"vectors\" to \"column vectors\"\n",
    "    # (concretely, rank-2 tensors with a leftmost\n",
    "    # singleton dimension).\n",
    "    oned_as='column'\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "As a quick consistency check, we load the MAT file back and check that it looks as we would expect."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'__globals__': [],\n",
       " '__header__': b'MATLAB 5.0 MAT-file Platform: posix, Created on: Fri Mar 17 19:55:57 2017',\n",
       " '__version__': '1.0',\n",
       " 'pauli_labels': array(['IIIIIII', 'IIIIIIX', 'IIIIIIY', ..., 'ZZZZZZX', 'ZZZZZZY',\n",
       "        'ZZZZZZZ'], \n",
       "       dtype='<U7'),\n",
       " 'pauli_table_0_ms_convex_channel': array([  9.36514972e-01,   1.21772081e-03,   1.05628757e-03, ...,\n",
       "         -2.71050543e-19,   3.52365706e-19,   2.43945489e-19]),\n",
       " 'pauli_table_0_ms_convex_product_channel': array([  8.21380097e-01,   3.20404372e-03,   2.77928366e-03, ...,\n",
       "          4.67562187e-19,   1.28749008e-19,   1.82959117e-19]),\n",
       " 'pauli_table_0_ms_product_channel': array([  6.75555944e-01,   5.28570132e-03,   4.59845758e-03, ...,\n",
       "          1.29778517e-09,   2.15459530e-09,   5.52138196e-09]),\n",
       " 'pauli_table_100_ms_convex_channel': array([  3.35400219e-01,   2.48560654e-03,   3.47995834e-03, ...,\n",
       "          4.70950319e-19,  -4.98055373e-19,   3.55753838e-19]),\n",
       " 'pauli_table_100_ms_convex_product_channel': array([  3.77302799e-02,   8.38842298e-04,   1.17441607e-03, ...,\n",
       "         -6.93889390e-18,  -5.63785130e-18,   5.63785130e-18]),\n",
       " 'pauli_table_100_ms_product_channel': array([ 0.00448381,  0.00024667,  0.00030802, ...,  0.00019019,\n",
       "         0.00023116,  0.00300007]),\n",
       " 'pauli_table_10_ms_convex_channel': array([  6.98657549e-01,   3.41103141e-03,   4.36062668e-03, ...,\n",
       "         -6.16639986e-19,  -2.77826807e-19,  -6.70850094e-19]),\n",
       " 'pauli_table_10_ms_convex_product_channel': array([  3.41030380e-01,   4.99500223e-03,   6.38555830e-03, ...,\n",
       "          2.20228566e-19,   1.18584613e-19,  -2.81214938e-19]),\n",
       " 'pauli_table_10_ms_product_channel': array([  1.24927257e-01,   3.68193190e-03,   4.82561158e-03, ...,\n",
       "          5.90260365e-06,   1.20522619e-05,   4.15269834e-05]),\n",
       " 'pauli_table_120_ms_convex_channel': array([  3.25378259e-01,   1.77414471e-03,   2.44708296e-03, ...,\n",
       "          3.86247024e-19,  -1.69406589e-19,  -9.89334482e-19]),\n",
       " 'pauli_table_120_ms_convex_product_channel': array([  3.44481254e-02,   5.63491485e-04,   7.77225444e-04, ...,\n",
       "          1.30104261e-17,  -8.67361738e-19,  -2.60208521e-18]),\n",
       " 'pauli_table_120_ms_product_channel': array([ 0.00371292,  0.00016244,  0.00024352, ...,  0.00017549,\n",
       "         0.00026804,  0.00324874]),\n",
       " 'pauli_table_20_ms_convex_channel': array([  2.82385238e-01,   2.34141668e-03,   2.05188598e-03, ...,\n",
       "         -5.42101086e-20,  -2.84603070e-19,  -3.65918233e-19]),\n",
       " 'pauli_table_20_ms_convex_product_channel': array([  2.25178005e-02,   5.60123689e-04,   4.90860919e-04, ...,\n",
       "         -5.20417043e-18,   2.16840434e-18,  -1.25767452e-17]),\n",
       " 'pauli_table_20_ms_product_channel': array([ 0.00288378,  0.00028296,  0.0002676 , ...,  0.00024202,\n",
       "         0.00022395,  0.00389228]),\n",
       " 'pauli_table_30_ms_convex_channel': array([  2.97590935e-01,   3.83049445e-03,   3.22773484e-03, ...,\n",
       "          1.01643954e-20,  -5.65818009e-19,  -2.54109884e-19]),\n",
       " 'pauli_table_30_ms_convex_product_channel': array([  2.63547617e-02,   1.01768996e-03,   8.57548121e-04, ...,\n",
       "         -7.80625564e-18,  -6.50521303e-18,  -3.90312782e-18]),\n",
       " 'pauli_table_30_ms_product_channel': array([ 0.00357148,  0.0002533 ,  0.00021157, ...,  0.0003261 ,\n",
       "         0.000272  ,  0.00411484]),\n",
       " 'pauli_table_40_ms_convex_channel': array([  3.49494292e-01,   3.91737917e-03,   2.05423903e-03, ...,\n",
       "         -1.72794721e-19,  -2.60886148e-19,  -1.72794721e-19]),\n",
       " 'pauli_table_40_ms_convex_product_channel': array([  4.26894207e-02,   1.43547965e-03,   7.52752843e-04, ...,\n",
       "         -6.93889390e-18,   3.46944695e-18,  -9.54097912e-18]),\n",
       " 'pauli_table_40_ms_product_channel': array([ 0.00568827,  0.0004845 ,  0.00022402, ...,  0.00034065,\n",
       "         0.00015113,  0.00317878]),\n",
       " 'pauli_table_60_ms_convex_channel': array([  3.20367590e-01,   1.20322665e-03,   2.07100044e-03, ...,\n",
       "         -3.38813179e-19,   3.79470760e-19,  -5.96311195e-19]),\n",
       " 'pauli_table_60_ms_convex_product_channel': array([  3.28810535e-02,   3.70480920e-04,   6.37673830e-04, ...,\n",
       "          1.04083409e-17,   1.38777878e-17,  -1.73472348e-17]),\n",
       " 'pauli_table_60_ms_product_channel': array([ 0.0037164 ,  0.00016714,  0.00030195, ...,  0.00016001,\n",
       "         0.00028792,  0.00371643]),\n",
       " 'pauli_table_80_ms_convex_channel': array([  3.15821385e-01,   1.97630927e-03,   3.66824139e-03, ...,\n",
       "          1.69406589e-20,   1.05032085e-19,   7.89434707e-19]),\n",
       " 'pauli_table_80_ms_convex_product_channel': array([  3.15010188e-02,   5.91369918e-04,   1.09764582e-03, ...,\n",
       "          2.08166817e-17,   0.00000000e+00,   0.00000000e+00]),\n",
       " 'pauli_table_80_ms_product_channel': array([ 0.00339067,  0.00016448,  0.00026808, ...,  0.00016634,\n",
       "         0.00027895,  0.00395041])}"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loadmat(\n",
    "    'all_pauli_tables.mat',\n",
    "    \n",
    "    # Remove extraneous singleton dimensions introduced\n",
    "    # by the MAT-file format.\n",
    "    squeeze_me=True,\n",
    "    \n",
    "    # Turn MATLAB character arrays back into Python strings.\n",
    "    chars_as_strings=True\n",
    ")"
   ]
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [conda root]",
   "language": "python",
   "name": "conda-root-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/qecc-comparison/base2int.m <==
function ints = base2int(N,b)
% convert the array N from a form with D columns containing the b-ary
% expansion of an integer to the standard form of the integer. Outputs a
% column vector.
% 
% Steve Flammia, Sep 2011

base = b.^((size(N,2)-1):-1:0)';

ints = N*base;

end

==> anc/qecc-comparison/codeMC.m <==
function [current_best_code, current_best_error_prob] = codeMC(prob,maxwt,mindist,trials,n,k)

% The codes that we consider are in "standard form", as defined by Nielsen
% & Chuang on p. 470.
% Let r be the number of general stabilizers; n-k-r is the number of Z-type.
% By counting the sizes of the matrices in the standard form, we find that 
% there are rval(r+1) distinct codes with that value of r for r=0:6. This
% line serves to let us pick our codes from the appropriate range. 
rval = zeros(1,n-k);
for r=0:(n-k)
    rval(r+1) = 2^(r*(n-k-r) + 2*r*k + k*(n-k-r) + r*(r+1)/2);
end
% This turns the rval into a probability distribution so that we can
% sample r randomly, and we will then be sampling uniformly over the space.
rprob= cumsum(rval/sum(rval));

% This is useful for converting from a binary expansion to a single int.
base = 2.^((n+k-1):-1:0)'; 

% Define all Pauli operators as strings of 2n bits
P = int2base(0:4^n-1,2,2*n);
% Permute them so the order is 
% III, IIZ, IIX, IIY, IZI, IZZ, IZX, IZY, IXI, ...
P = P(:,[1:2:(2*n),2:2:(2*n)]);
% Now flip the X and Z parts for the symplectic inner product. That is, we
% are technically writing P*J, where J is the symplectic form.
P = P(:,[n+1:2*n, 1:n]);

% Initialize values for the best code and error probability
current_best_code = 0;
current_best_error_prob = 1;

% Keep doing iterations until you have "trials" number of samples 
j=0;
while j < trials

    % Choose r at random
    r = find(rand < rprob,1) - 1;
    % Pick a random integer of the appropriate size if testing
    x = randi([1 rval(r+1)]);
    % Generate this specific code
    [S,L] = generatecode(x,n,k,r);

    
    % Check if the code distance is large enough
    if codedistance(S,L) >= mindist
        
        % Choose the lowest weight generators if the code is high weight as
        % sampled by the standard form.
        w = stabwt(S);
        if max(w) > maxwt
            [S,w] = lowestwtgens(S);  
        end

        % only keep codes with low-weight generators 
        if max(w) <= maxwt 
            j = j + 1; % The sample meets the criteria, so count it.
            % Compute the error probability as before.
            SL = sparse([S; L]');
            PSL = mod(P*SL,2);
            syndlog = uint8(PSL*base);
            errorprob = optimaldecodererrorprob(syndlog,prob,n,k);
    
            % Store the answer if it is better than the previous best
            if errorprob < current_best_error_prob
                current_best_error_prob = errorprob;
                current_best_code = x;
            end
        end
    end
end


end

==> anc/qecc-comparison/codedistance.m <==
function dist = codedistance(S,L)
% Take as input a m x 2n stabilizer matrix, output an m x 2n matrix with
% the same span, but with the lowest weight generators of the same code.

[m,~] = size(S);
[k,~] = size(L); k=k/2;

% generate all bit strings of length m +2*k, where the first 2k bits are
% nonzero
y = int2base(2^m:2^(m+2*k)-1,2,m+2*k);  

LS = [L; S];
allvecs = mod(y*LS,2); % generate all vectors in the row span of LS

% Return the minimum weight of a nontrivial logical operator
dist = min(stabwt(allvecs));

end 

==> anc/qecc-comparison/codeprob.m <==
function errorprob = codeprob(S,L,prob)
% Get the error probability for the optimal decoder for a single code
% specified by the matrix of stabilizer generators S and the matrix of
% logical generators L (both specified by row vectors).
% Since it computes the Paulis every time, it is not as fast as the codeMC
% function, which only computes the Paulis once for each Monte Carlo run.

[k, n] = size(S); n = n/2; k = n-k;

% This is useful for converting from a binary expansion to a single int.
base = 2.^((n+k-1):-1:0)'; 

% Define all Pauli operators as strings of 2n bits
P = int2base(0:4^n-1,2,2*n);
% Permute them so the order is 
% III, IIZ, IIX, IIY, IZI, IZZ, IZX, IZY, IXI, ...
P = P(:,[1:2:(2*n),2:2:(2*n)]);
% Now flip the X and Z parts for the symplectic inner product. That is, we
% are technically writing P*J, where J is the symplectic form.
P = P(:,[n+1:2*n, 1:n]);

% Compute the error probability as before.
SL = sparse([S; L]');
PSL = mod(P*SL,2);
syndlog = PSL*base;
errorprob = optimaldecodererrorprob(syndlog,prob,n,k);

end

==> anc/qecc-comparison/examplecodes.m <==
% Steane code
SteaneS = [ 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0;
            0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0;
          	1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0;
          	0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1;
            0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1;
            0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1];
        
SteaneL = [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0;
            0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1];

% Cyclic code
CyclicS = [ 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0;
            0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1;
            0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0;
            1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0;
            0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0;
            0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0];

CyclicL = [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0;
            0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1];


==> anc/qecc-comparison/finalrun.m <==
% Generate data for comparing low-weight codes

% clear current workspace
clear; 
tic;

% If using the speed up in the command lowestwtgens, then uncomment line 9.
% Compile this function for the current architecture
% mex RankMod2.c
% This function is only used in line 28 of lowestwtgens, but there is an
% alternative native matlab command that gives the same performance, only
% slower.

% To reproduce all of the data from the paper, use these RNG settings.
rng(0,'twister');

% We want to compare to the Steane code, so we fix the number of qubits n
% and the number of logical qubits k.
n = 7; k = 1; 

% Load the generators for the Steane and cyclic codes.
examplecodes; % Load SteaneS, SteaneL, CyclicS, CyclicL.

% Max weight of all stabilizer generators we consider in Monte Carlo, and
% minimum distance of allowed codes
maxwt = 4; 
mindist = 3;

% trials is the number of Monte Carlo success trials. 
% Using trials = 1e2 takes two minutes on my laptop.
trials = 10000;

% These are the values of time (in milliseconds) at which the Innsbruck
% data were collected.
msvals = [0,10,20,30,40,60,80,100,120]; 

% First we should evaluate the performance of the Steane and Cyclic codes
% on the three channels.
steane_error_prob_Innsbruck = zeros(3,length(msvals)); % allocate memory
cyclic_error_prob_Innsbruck = zeros(3,length(msvals)); % allocate memory
best_error_prob_Innsbruck = ones(3,length(msvals)); 
best_code_Innsbruck = zeros(3,length(msvals)); % allocate memory

for flag = 1:3 
% flag = 1 for convex channel, 2 for convex-product, 3 for product
for y=1:length(msvals)
    % Loop over the Innsbruck data from the data stored in
    % all_pauli_tables.mat
    prob = importInnsbruckPauli( msvals(y), flag ); 
    
    % Load and use the Steane code
    steane_error_prob_Innsbruck(flag,y) = codeprob(SteaneS,SteaneL,prob);
    cyclic_error_prob_Innsbruck(flag,y) = codeprob(CyclicS,CyclicL,prob);
	
    % Do Monte Carlo 
    [best_code_Innsbruck(flag, y), best_error_prob_Innsbruck(flag, y)] = ...
        codeMC(prob,maxwt,mindist,trials,n,k);
end
end
disp(toc);

% finally, save all of the relevant data to file.
save Innsbruck_error_probs.mat best_code_Innsbruck best_error_prob_Innsbruck ...
     cyclic_error_prob_Innsbruck steane_error_prob_Innsbruck msvals


% Finally, we can repeat the Monte Carlo using iid Pauli channels.
% We consider two regimes: total error p = 0.01 or 0.001 and vary the bias,
% and a fixed bias of 2 or 10 and vary the total error rate. 

% Recall, we chose the order to be
% III, IIZ, IIX, IIY, IZI, IZZ, IZX, IZY, IXI, ...
% so kron let's us compose iid noise. 

% For a bias of eta = pz/px, and px+py+pz = p.
% From the rates px = rx*(1-rz), py = rx*rz, pz = rz*(1-rx), we solve to
% find the expressions below.
% Solving for p, we find pz as a function of eta and p. Then we plug this
% into the single-qubit formula, 
% depol = [1-p, pz, px, py]
% and tensor it to get the full set of error probabilities.

px = @(eta,p) (p-1-eta+p*eta+sqrt((p-1)*(p*(eta-1).^2-(1+eta).^2)))/(2*eta);
py = @(eta,p) (-p*(1+eta^2)+(1+eta)*(1+eta-sqrt((p-1)*(p*(eta-1).^2-(1+eta)^2))))/(2*eta);
pz = @(eta,p) eta*px(eta,p);

depol = @(eta,p) [1-p, pz(eta,p), px(eta,p), py(eta,p)];

eta = [10 100]; % fix the noise bias values
p=logspace(-4,-1,25);

steane_error_prob_bias = zeros(length(eta),length(p)); % allocate memory
cyclic_error_prob_bias = zeros(length(eta),length(p)); % allocate memory
best_error_prob_bias = ones(length(eta),length(p)); 
best_code_bias = zeros(length(eta),length(p)); % allocate memory

%trials = 1e4;
for j=1:length(eta) 
for m=1:length(p) % loop over probabilities
    
    % Determine the error probabilities for Paulis for these parameters
    prob = 1; for l=1:n; prob = kron(prob,depol(eta(j),p(m))); end;
    
    % Get the answers for Steane and Cyclic
    steane_error_prob_bias(j,m) = codeprob(SteaneS,SteaneL,prob);
    cyclic_error_prob_bias(j,m) = codeprob(CyclicS,CyclicL,prob);
	
    % Do Monte Carlo 
    [best_code_bias(j, m), best_error_prob_bias(j, m)] = codeMC(prob,maxwt,mindist,trials,n,k);

end
end
disp(toc);

eta_bias = eta; p_bias = p;

save error_probs_bias.mat best_code_bias best_error_prob_bias ...
     cyclic_error_prob_bias steane_error_prob_bias eta_bias p_bias


% Fix the error probability and vary the bias.

p=[1e-2, 1e-3]; % fix the error probability values
eta = logspace(0,3,25); 

steane_error_prob_p = zeros(length(eta),length(p)); % allocate memory
cyclic_error_prob_p = zeros(length(eta),length(p)); % allocate memory
best_error_prob_p = ones(length(eta),length(p)); 
best_code_p = zeros(length(eta),length(p)); % allocate memory

%trials = 1e2;
for j=1:length(eta) 
for m=1:length(p) % loop over probabilities
    
    % Determine the error probabilities for Paulis for these parameters
    prob = 1; for l=1:n; prob = kron(prob,depol(eta(j),p(m))); end;
    
    % Get the answers for Steane and Cyclic
    steane_error_prob_p(j,m) = codeprob(SteaneS,SteaneL,prob);
    cyclic_error_prob_p(j,m) = codeprob(CyclicS,CyclicL,prob);
	
    % Do Monte Carlo 
    [best_code_p(j, m), best_error_prob_p(j, m)] = codeMC(prob,maxwt,mindist,trials,n,k);

end
end

eta_p = eta; p_p = p;

save error_probs_p.mat best_code_p best_error_prob_p ...
     cyclic_error_prob_p steane_error_prob_p eta_p p_p

% Make plots if desired.
makeplots;
 
disp(toc);
% exit;

==> anc/qecc-comparison/generatecode.m <==
function [S,L] = generatecode(x,n,k,r)
% generate the code whose label is 'x', either an integer or a bit string
% This uses the standard form for a stabilizer code from 
% Quantum Information & Quantum Computation by Nielsen & Chuang, p. 470.

nkr = n-k-r;
% r is the number of Z-type stabilizers

% These are the sizes of the submatrices for the standard form of a
% stabilizer code
asize = r*nkr; bsize = r*k; dsize = r*k; fsize = nkr*k;

% These are convenient to define
bits = (asize + bsize + dsize + fsize + r*(r+1)/2);
absize = asize+bsize;
abdsize = absize + dsize;
abdfsize = abdsize + fsize;

% If x is an integer, not a string of bits, then convert to bits, else
% report an error.
if numel(x) == 1 && round(x) == x
    x = int2base(x,2,bits);
elseif numel(x) == 1 && round(x)~=x
    error('Input x must be a string of bits or a single integer.');
elseif any(x ~= logical(x))
    error('Input x must be a string of bits or a single integer.');
elseif length(x) ~= bits
    error('Length of x is inconsistent with the given (n,k,r).');
end

% The matrices a, b, d, and f can be chosen to be arbitrary binary
% matrices, and then the requirement of being a valid code completely
% determines the value of e and determines c up to a symmetric matrix.
a = reshape(x(1:asize),[r,nkr]);
b = reshape(x(asize+1:absize),[r,k]);
d = reshape(x(absize+1:abdsize),[r,k]);
f = reshape(x(abdsize+1:abdfsize),[nkr,k]);
% generate a symmetric matrix
s = vec2sym(x(abdfsize+1:bits),r);
c = mod( s + d*b', 2);
e = mod( a'+ f*b', 2);

% Stabilizer generators in standard form
S = [eye(r) a b c zeros(r,nkr) d; 
    zeros(nkr,n) e eye(nkr) f];

% Logical operators in standard form
L = [zeros(k,r) f' eye(k) d' zeros(k,n-r);
    zeros(k,n) b' zeros(k,nkr) eye(k)];

end

==> anc/qecc-comparison/importInnsbruckPauli.m <==
function p = importInnsbruckPauli(s,flag)
% Imports the Innsbruck data from s milliseconds and converts from the 
% order I,X,Y,Z to the order I,Z,X,Y to be consistent with the Matlab code.
% We consider only the channels which act on nearest neighbors (NN) on a
% line.
% If flag == 1, then use the convex combination of NN channels.
%                aka, "convex channel"
% If flag == 2, then use the convex combination of 1/2 (NN even + NN odd).
%                aka, "convex product channel"
% If flag == 3, then use the product of nearest-neighbor channels. 
%                aka, "product channel"

if flag == 1
    channel = '_convex_channel';
elseif flag == 2
    channel = '_convex_product_channel';
elseif flag == 3
    channel = '_product_channel';
else
    error('Second argument must be either 1, 2, or 3.');
end
    

file = char(strcat('pauli_table_',string(s),'_ms',channel));
p = load('all_pauli_tables.mat','-mat',file);
p = p.(file);

perm = 1;
m = sparse([1 0 0 0;
            0 0 0 1;
            0 1 0 0;
            0 0 1 0]);

for j=1:7; perm = kron(perm,m); end;

p = perm*p;

end


==> anc/qecc-comparison/int2base.m <==
function dts=int2base(N,b,ndigits)
% convert the integer N into an array ndigits long containing 
% the b-ary expansion of N. If N is an array of integers, the digits are
% stored in the rows of a matrix of size length(N)-by-n.

% Steve Flammia, Mar 2008, updated Apr 2011

dts = zeros(length(N),ndigits);
for j=1:ndigits
   dts(:,ndigits-j+1)=N-b*floor(N/b);
   N=floor(N/b);
end

end

==> anc/qecc-comparison/lowestwtgens.m <==
function [allS, w] = lowestwtgens(S)
% Take as input a m x 2n stabilizer matrix, output an m x 2n matrix with
% the same span, but with the lowest weight generators of the same code.
% The second argument is the weights of these new generators.

[m,~] = size(S);

y = int2base(0:2^m-1,2,m); % generate all bit strings of length m

allS = mod(y*S,2); % generate all vectors in the row span of S

% Sort the vectors in the span of S by weight
w = stabwt(allS);
[w,ind] = sort(w);
allS = logical(allS(ind(2:end),:)); % drop first element, which is the zero vector

% Add successively higher weight generators till the matrix is full rank
vecs = [1 2]; % the indices of the vectors in the generating set
% The first two have to be linearly independent since it's GF(2).
Srank = 2;
j = 2;
while Srank<m
    j = j+1;
    
    % One can speed this next bit up by using the code available at this
    % url: http://www.cs.yale.edu/homes/spielman/ECC/cc/RankMod2.c
    % written by Arvind Sankar. Just uncomment line 28 and comment line 29.
	% if RankMod2(allS([vecs j],:)) == Srank + 1
    if gfrank(allS([vecs j],:)) == Srank + 1
        vecs(end+1) = j; % add the vector
        Srank = Srank + 1;
	end
end

allS = double(allS(vecs,:));
w = w(vecs+1); 
% The plus one is because we didn't drop the first element of w like we did
% with allS.

end 

==> anc/qecc-comparison/make_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\cgran\\Anaconda2\\lib\\site-packages\\matplotlib\\__init__.py:878: UserWarning: axes.color_cycle is deprecated and replaced with axes.prop_cycle; please use the latter.\n",
      "  warnings.warn(self.msg_depr % (key, alt_key))\n"
     ]
    }
   ],
   "source": [
    "from __future__ import division, print_function\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "try: plt.style.use('ggplot')\n",
    "except: pass\n",
    "\n",
    "plt.rcParams['axes.color_cycle'] = '#56B4E9, #009E73, #D55E00, #777777, #CC79A7, #E69F00, #0072B2'.split(', ')\n",
    "plt.rcParams['xtick.labelsize'] = 'large'\n",
    "plt.rcParams['ytick.labelsize'] = 'large'\n",
    "plt.rcParams['lines.linewidth'] = 1.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def top_legend(*args, **kwargs):\n",
    "    actual_kwargs = dict(\n",
    "        bbox_to_anchor=(0., 1.02, 1., .102), loc=3,\n",
    "        ncol=3, mode=\"expand\", borderaxespad=0.\n",
    "    )\n",
    "    actual_kwargs.update(kwargs)\n",
    "    return plt.legend(*args, **actual_kwargs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from scipy.io import loadmat"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### ``fig/innsbruck.pdf`` ###"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "innsbruck_error_probs = loadmat('Innsbruck_error_probs.mat')\n",
    "wait_times = innsbruck_error_probs['msvals'][0, :]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAs4AAAJgCAYAAACa+uWyAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nwRkAAAAw8AOH1MsGEiEXXgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x81540b8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8, 6))\n",
    "\n",
    "for (\n",
    "    best_error_pr, cyclic_error_pr, steane_error_pr,\n",
    "    markerstyle\n",
    ") in zip(\n",
    "    innsbruck_error_probs['best_error_prob_Innsbruck'],\n",
    "    innsbruck_error_probs['cyclic_error_prob_Innsbruck'],\n",
    "    innsbruck_error_probs['steane_error_prob_Innsbruck'],\n",
    "    'x*d'\n",
    "):\n",
    "    plt.gca().set_prop_cycle(None)\n",
    "    plt.plot(wait_times, steane_error_pr, marker=markerstyle, label='Steane')\n",
    "    plt.plot(wait_times, cyclic_error_pr, marker=markerstyle, label='Cyclic')\n",
    "    plt.plot(wait_times, best_error_pr, marker=markerstyle, label='Best Random')\n",
    "    \n",
    "plt.xlabel(r'Wait time $\\tau$ (ms)')\n",
    "plt.ylabel(r'Logical error rate')\n",
    "\n",
    "# We need some real customization to our legend here...\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "\n",
    "# Start by keeping only the first three entries, so that\n",
    "# we don't repeat over extrapolation methods.\n",
    "line_handles = handles[:3]\n",
    "line_labels = labels[:3]\n",
    "\n",
    "# We can now add back in the markers by taking every third\n",
    "# handle and setting the line to none.\n",
    "marker_handles = handles[::3]\n",
    "marker_labels = ['Convex', 'Convex-Product', 'Product']\n",
    "\n",
    "# The last thing we need to do is transpose the handles\n",
    "# and labels so we can fit them as three columns.\n",
    "handles = list(sum(zip(line_handles, marker_handles), ()))\n",
    "labels = list(sum(zip(line_labels, marker_labels), ()))\n",
    "    \n",
    "legend = top_legend(\n",
    "    handles,\n",
    "    labels,\n",
    "    ncol=3,\n",
    "    numpoints=1,\n",
    "    handlelength=1.5\n",
    ")\n",
    "\n",
    "# After drawing the legend, we need to strip markers from the color\n",
    "# indicators and colors from the marker indicators.\n",
    "for handle in legend.legendHandles[::2]:\n",
    "    handle.set_marker('')\n",
    "    # http://matplotlib.1069221.n5.nabble.com/legend-marker-update-problem-td41070.html\n",
    "    handle._legmarker.set_marker('')\n",
    "    handle.set_linewidth(1.5)\n",
    "for handle in legend.legendHandles[1::2]:\n",
    "    handle.set_linestyle('')\n",
    "    handle._legmarker.set_color('k')\n",
    "    \n",
    "plt.savefig('../../fig/innsbruck.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### ``fig/bias.pdf`` ###"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "error_probs_bias_mat = loadmat('error_probs_bias.mat', squeeze_me=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Unfortunately, this file gets a bit mangled by the import from MATLAB, so we need to rearrange things a bit to make the plot itself convienent."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "error_probs_bias = np.empty(\n",
    "    error_probs_bias_mat['best_error_prob_bias'].shape,\n",
    "    dtype=[('best', float), ('cyclic', float), ('steane', float)]\n",
    ")\n",
    "error_probs_bias['best'] = error_probs_bias_mat['best_error_prob_bias']\n",
    "error_probs_bias['cyclic'] = error_probs_bias_mat['cyclic_error_prob_bias']\n",
    "error_probs_bias['steane'] = error_probs_bias_mat['steane_error_prob_bias']\n",
    "\n",
    "eta_bias = error_probs_bias_mat['eta_bias']\n",
    "pr_bias = error_probs_bias_mat['p_bias']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAApIAAAI5CAYAAAASU9pLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nhBCiEEokCSGEEEKIQv4fDb6Npg8NgnMAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x9e6e278>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(ncols=1, nrows=2, sharex=True, figsize=(7, 6))\n",
    "plt.subplots_adjust(hspace=0.4)\n",
    "\n",
    "for (bias, bias_data, subplot) in zip(eta_bias, error_probs_bias, axes):\n",
    "    plt.sca(subplot)\n",
    "    plt.loglog(pr_bias, bias_data['steane'], label='Steane')\n",
    "    plt.loglog(pr_bias, bias_data['cyclic'], label='Cyclic')\n",
    "    plt.loglog(pr_bias, bias_data['best'], label='Best Random', marker='.')\n",
    "    plt.yticks([1e-10, 1e-5,  1e0])\n",
    "    plt.title(r'Bias $\\eta = {}$'.format(bias))\n",
    "    plt.ylabel('Logical error rate')\n",
    "    \n",
    "axes[-1].set_xlabel(r'Error probability $p$')\n",
    "axes[-1].legend(ncol=3, loc='lower right')\n",
    "\n",
    "plt.savefig('../../fig/bias.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### ``fig/p.pdf`` ###"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "error_probs_p_mat = loadmat('error_probs_p.mat', squeeze_me=True)\n",
    "eta_p = error_probs_p_mat['eta_p']\n",
    "p_p = error_probs_p_mat['p_p']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We need to do the same reshuffling here as well."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "error_probs_p = np.empty(\n",
    "    error_probs_p_mat['best_error_prob_p'].shape,\n",
    "    dtype=[('best', float), ('cyclic', float), ('steane', float)]\n",
    ")\n",
    "error_probs_p['best'] = error_probs_p_mat['best_error_prob_p']\n",
    "error_probs_p['cyclic'] = error_probs_p_mat['cyclic_error_prob_p']\n",
    "error_probs_p['steane'] = error_probs_p_mat['steane_error_prob_p']\n",
    "\n",
    "error_probs_p = error_probs_p.T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAogAAAIrCAYAAABswWj6AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x8394d30>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(7, 6))\n",
    "\n",
    "for (p, p_data, linestyle) in zip(p_p, error_probs_p, ['--', '-']):\n",
    "    plt.gca().set_prop_cycle(None)\n",
    "    plt.loglog(eta_p, p_data['steane'], label='Steane', linestyle=linestyle)\n",
    "    plt.loglog(eta_p, p_data['cyclic'], label='Cyclic', linestyle=linestyle)\n",
    "    plt.loglog(eta_p, p_data['best'], label='Best Random', marker='.', linestyle=linestyle)\n",
    "    plt.ylabel('Logical error rate')\n",
    "    \n",
    "plt.xlabel(r'Bias $\\eta$')\n",
    "\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "handles = handles[3:] + [handles[1]] + [handles[4]]\n",
    "labels = labels[3:] + list(map(r'$p = {}$'.format, p_p))\n",
    "\n",
    "legend = plt.legend(handles, labels, ncol=2, loc='lower left')\n",
    "\n",
    "# We do the same thing as before of mangling the legend\n",
    "# labels after plotting to remove line colors.\n",
    "for handle in legend.legendHandles[3:]:\n",
    "    handle.set_color('k')\n",
    "\n",
    "plt.savefig('../../fig/p.pdf', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [conda root]",
   "language": "python",
   "name": "conda-root-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/qecc-comparison/optimaldecodererrorprob.m <==
function errorprob = optimaldecodererrorprob(syndlog,prob,n,k)
% It is assumed that the input syndlog is the list of integers
% corresponding to the syndromes and logicals in the following order. If P
% is a Pauli error and SL = [S; L]' is the concatenation of the syndrome
% and logical generators, then let <P,SL> be the list of bits in the 
% symplectic inner product, converted into an integer in the range 
% 0:(2^(n+k)-1). Obviously, the vector prob has to have the same ordering
% for the Paulis as P did for this to make sense. 

% Sort the (syndrome + logical) strings
[~,ind] = sort(syndlog);
% Sum over error probabilities with the same (syndrome + logical).
% By properties of stabilizer codes, each unique (s+l) pair occurs the
% same number of times, 2^(n+k), so this is easy with a reshape.
errortable = sum(reshape(prob(ind),[2^(n-k),2^(n+k)]));
% Reshape as (logical x syndrome) array
errortable = reshape(errortable,4^k,2^(n-k));
% Take the max from each syndrome to be the optimal decoder. 
% 1-(total success prob) is the total error probability
errorprob = 1 - sum(max(errortable));

end

==> anc/qecc-comparison/saveTightFigure.m <==
function saveTightFigure(h,outfilename)
% SAVETIGHTFIGURE(OUTFILENAME) Saves the current figure without the white
%   space/margin around it to the file OUTFILENAME. Output file type is
%   determined by the extension of OUTFILENAME. All formats that are
%   supported by MATLAB's "saveas" are supported. 
%
%   SAVETIGHTFIGURE(H, OUTFILENAME) Saves the figure with handle H. 
%
% E Akbas (c) Aug 2010
% * Updated to handle subplots and multiple axes. March 2014. 
%

if nargin==1
    hfig = gcf;
    outfilename = h;
else 
    hfig = h;
end

%% find all the axes in the figure
hax = findall(hfig, 'type', 'axes');

%% compute the tighest box that includes all axes
tighest_box = [Inf Inf -Inf -Inf]; % left bottom right top
for i=1:length(hax)
    set(hax(i), 'units', 'centimeters');
    
    p = get(hax(i), 'position');
    ti = get(hax(i), 'tightinset');
    
    % get position as left, bottom, right, top
    p = [p(1) p(2) p(1)+p(3) p(2)+p(4)] + ti.*[-1 -1 1 1];
    
    tighest_box(1) = min(tighest_box(1), p(1));
    tighest_box(2) = min(tighest_box(2), p(2));
    tighest_box(3) = max(tighest_box(3), p(3));
    tighest_box(4) = max(tighest_box(4), p(4));
    tighest_box(4) = tighest_box(4)*1.005;
end

%% move all axes to left-bottom
for i=1:length(hax)
    if strcmp(get(hax(i),'tag'),'legend')
        continue
    end
    p = get(hax(i), 'position');
    set(hax(i), 'position', [p(1)-tighest_box(1) p(2)-tighest_box(2) p(3) p(4)]);
end

%% resize figure to fit tightly
set(hfig, 'units', 'centimeters');
p = get(hfig, 'position');

width = tighest_box(3)-tighest_box(1);
height =  tighest_box(4)-tighest_box(2); 
set(hfig, 'position', [p(1) p(2) width height]);

%% set papersize
set(hfig,'PaperUnits','centimeters');
set(hfig,'PaperSize', [width height]);
set(hfig,'PaperPositionMode', 'manual');
set(hfig,'PaperPosition',[0 0 width height]);


%% save
saveas(hfig,outfilename);

==> anc/qecc-comparison/stabwt.m <==
function w = stabwt(S)
% Take as input a m x 2n stabilizer matrix, output the Pauli weight of 
% each of the m rows as a column vector

n = size(S); n=n(2)/2;

w = sum(((S(:,1:n)+S(:,n+1:2*n))>0)')';

end


==> anc/qecc-comparison/vec2sym.m <==
function M = vec2sym(v,n)
% Convert a vector of length n(n+1)/2 to a symmetric matrix.
% Example: 
% v = [11 12 22 13 23 33];
% M = vec2sym(v,3);
% M =
%
%    11    12    13
%    12    22    23
%    13    23    33

M = triu(ones(n));
M(M==1) = v;
M = M + tril(M.',-1);

end
